MLI: An API for Distributed Machine Learning

MLI is an Application Programming Interface designed to address the challenges of building Machine Learn- ing algorithms in a distributed setting based on data-centric computing. Its primary goal is to simplify the development of high-performance, scalable, distributed algorithms. Our initial results show that, relative to existing systems, this interface can be used to build distributed implementations of a wide variety of common Machine Learning algorithms with minimal complexity and highly competitive performance and scalability.

==> examples/als-matlab.m <==
%% Summary
%  Performs alternating least squares for matrix factorization
%  Inputs:
%       M - training matrix
%       U - initial estimate for low-rank factor matrix U
%       V - initial estimate for low-rank factor matrix V
%       params.k - rank
%       params.maxiter - maximum number of iterations
%       params.lambda - regularization parameter
%  Outputs:
%       U - final low-rank factor matrix U
%       V - final low-rank factor matrix V


%% get parameters
k = params.k;
maxiter = params.maxiter;
lambda = params.lambda;
Vinds=cell(m,1); Uinds=cell(n,1); 


function [U, V] = ALS_matlab(M, U, V, k, lambda, maxiter)
 
  % Initialize variables
  [m,n] = size(M);
  lambI = lambda * eye(k);
  for q = 1:m
    Vinds{q} = find(M(q,:) ~= 0); 
  end
  for q=1:n
    Uinds{q} = find(M(:,q) ~= 0); 
  end

  % ALS main loop
  for iter=1:maxiter
    parfor q=1:m
      Vq = V(Vinds{q},:); 
      U(q,:) = (Vq'*Vq + lambI) \ (Vq' * M(q,Vinds{q})');
    end
    parfor q=1:n
      Uq = U(Uinds{q},:); 
      V(q,:) = (Uq'*Uq + lambI) \ (Uq' * M(Uinds{q},q));
    end
  end
end


==> results/als_results.m <==
%%  weak, strong scaling results for ALS
addpath(genpath('matlab_tools'));

%% weak scaling performance 
broadcast_weak = [820 816 947 1201 1469];
graphlab_weak = [167 266 291 313 371];
mahout_weak = [1646 2735 4206 7262 10980];
matlab_mex_weak = [1160 4102 15443 0 0]; 
matlab_weak = [10237 0 0 0 0]
figure;
fs = 16;
lw = 3;
Y = [broadcast_weak; graphlab_weak; mahout_weak; matlab_mex_weak; matlab_weak];
bar(Y);
kidsf=get(gcf,'children');
for i=1:length(kidsf),
  kids=get(kidsf(i),'children');
  set(kidsf(i),'fontsize',fs);
  set(kidsf(i),'fontweight', 'bold');
end
set(gca, 'XTickLabel', {'MLbase', 'GraphLab', 'Mahout', 'Matlab-mex', 'Matlab'});
ylabel('walltime (s)');
legend('Netflix', 'Netflix4x', 'Netflix9x', 'Netflix16x', 'Netflix25x')
keyboard
exportfig(gcf,'performance_als')

%% strong scaling performance 
broadcast_strong = [7212 1859 910 812 731];
graphlab_strong = [2180 602 297 203 171];
mahout_strong = [10115 4856 4208 3957 3942];
matlab_mex_strong = [15443 0 0 0 0]; 
%matlab_strong = [10237 0 0 0 0]
figure;
fs = 16;
lw = 3;
Y = [broadcast_strong; graphlab_strong; mahout_strong; matlab_mex_strong];
bar(Y);
kidsf=get(gcf,'children');
for i=1:length(kidsf),
  kids=get(kidsf(i),'children');
  set(kidsf(i),'fontsize',fs);
  set(kidsf(i),'fontweight', 'bold');
end
set(gca, 'XTickLabel', {'MLbase', 'GraphLab', 'Mahout', 'Matlab-mex'});
ylabel('walltime (s)');
legend('1 Machine', '4 Machines', '9 Machines', '16 Machines', '25 Machines')
keyboard
exportfig(gcf,'strong_performance_als')


%% weak scaling
nodes = [1 4 9 16 25];
broadcast_weak = [820 816 947 1201 1469];
graphlab_weak = [167 266 291 313 371];
mahout_weak = [1646 2735 4206 7262 10980];
% note: matlab-mex has no way to leverage multiple nodes, but this might be cheating!
%matlab_mex_weak = [1160 4102 15443]; 
figure;
fs = 18;
lw = 3;
clf; hold on;
plot(nodes, broadcast_weak ./ min(broadcast_weak), 'r', 'linewidth', lw)
plot(nodes, graphlab_weak ./ min(graphlab_weak), 'b', 'linewidth', lw)
plot(nodes, mahout_weak ./ min(mahout_weak), 'g', 'linewidth', lw)
%plot(nodes(1:3), matlab_mex_weak ./ min(matlab_mex_weak), 'c', 'linewidth', lw)
plot(nodes, ones(length(nodes),1), 'k--', 'linewidth', lw)
ylabel('relative walltime', 'fontsize', fs);
xlabel('# machines', 'fontsize', fs);
%legend('MLbase', 'GraphLab', 'Mahout', 'Matlab-Mex', 'Ideal')
legend('MLbase', 'GraphLab', 'Mahout', 'Ideal')
xlim([0 max(nodes)]);
ylim([0 10]);
kidsf=get(gcf,'children');
for i=1:length(kidsf),
  kids=get(kidsf(i),'children');
  set(kidsf(i),'fontsize',fs);
  set(kidsf(i),'fontweight', 'bold');
end
exportfig(gcf,'weak_scaling_als')

%% strong scaling 
nodes = [1 4 9 16 25];
broadcast_strong = [7212 1859 910 812 731];
graphlab_strong = [2180 602 297 203 171];
mahout_strong = [10115 4856 4208 3957 3942];
optimal = nodes;  
figure;
fs = 18;
lw = 3;
clf; hold on;
plot(nodes, max(broadcast_strong) ./ broadcast_strong, 'r', 'linewidth', lw);
plot(nodes, max(graphlab_strong) ./ graphlab_strong, 'b', 'linewidth', lw);
plot(nodes, max(mahout_strong) ./ mahout_strong, 'g', 'linewidth', lw);
plot(nodes, optimal,'k--', 'linewidth', lw);
legend('MLbase', 'GraphLab', 'Mahout', 'Ideal')
ylabel('speedup', 'fontsize', fs);
xlabel('# machines', 'fontsize', fs);
legend('MLbase', 'GraphLab', 'Mahout', 'Ideal')
xlim([0 max(nodes)]);
kidsf=get(gcf,'children');
for i=1:length(kidsf),
  kids=get(kidsf(i),'children');
  set(kidsf(i),'fontsize',fs);
  set(kidsf(i),'fontweight', 'bold');
end
keyboard
exportfig(gcf,'strong_scaling_als')


return

%% weak scaling, arrow plots instead of legends 
clf;
clear('datacoors');
datacoors{1} = [nodes', broadcast_weak'];
datacoors{2} = [nodes', graphlab_weak'];
labels = {'MLbase', 'Graphlab', };

xaxis = 'Machines';
yaxis = 'Runtime';
titleaxis = '';
basename = 'Runtime';
linewidth = 2;
fontsize = 32;
arrow_plot(datacoors, labels, fontsize, ...
    xaxis, yaxis, titleaxis, basename, linewidth)



%% strong scaling, arrow plots instead of legends 

clear('datacoors');
datacoors{1} = [nodes', max(broadcast_strong) ./ broadcast_strong'];
datacoors{2} = [nodes', max(graphlab_strong) ./ graphlab_strong'];
datacoors{3} = [nodes', nodes'];
labels = {'MLbase', 'GraphLab', 'Linear'};

xaxis = 'Machines';
yaxis = 'Speedup';
titleaxis = '';
basename = 'Speedup';
linewidth = 2;
fontsize = 24;
arrow_plot(datacoors, labels, fontsize, ...
    xaxis, yaxis, titleaxis, basename, linewidth)


==> results/logreg_results.m <==
%%  weak, strong scaling results for ALS
addpath(genpath('matlab_tools'));

%% performance 
mlbase_weak = [163 195 215 234 298 361];
vw_weak =     [99 123 165 178 187 190];
matlab_weak = [121 239 717 1392 3572 0];
figure;
fs = 22;
lw = 3;
Y = [mlbase_weak; vw_weak; matlab_weak];
bar(Y);
kidsf=get(gcf,'children');
for i=1:length(kidsf),
  kids=get(kidsf(i),'children');
  set(kidsf(i),'fontsize',fs);
  set(kidsf(i),'fontweight', 'bold');
end
set(gca, 'XTickLabel', {'MLbase', 'VW', 'Matlab'});
ylabel('walltime (s)');
legend('n=6K, d=160K', 'n=12.5K, d=160K', 'n=25K, d=160K', 'n=50K, d=160K', 'n=100K, d=160K', ...
'n=200K, d=160K')
keyboard
exportfig(gcf,'performance_logreg')

%% strong performance
mlbase_strong = [718 393 220 131 98 82];
vw_strong = [299 180 155 128 112 97];
matlab_strong = [1392 0 0 0 0 0];
figure;
fs = 22;
lw = 3;
Y = [mlbase_strong; vw_strong; matlab_strong];
bar(Y);
kidsf=get(gcf,'children');
for i=1:length(kidsf),
  kids=get(kidsf(i),'children');
  set(kidsf(i),'fontsize',fs);
  set(kidsf(i),'fontweight', 'bold');
end
set(gca, 'XTickLabel', {'MLbase', 'VW','Matlab'});
ylabel('walltime (s)');
legend('1 Machine', '2 Machines', '4 Machines', '8 Machines', ...
    '16 Machines', '32 Machines')
set(gcf,'Position',[x y 560 420]);
keyboard
exportfig(gcf,'strong_performance_logreg')

%% weak scaling
nodes = [1 2 4 8 16 32];
mlbase_weak = [163 195 215 234 298 361];
vw_weak = [99 123 165 178 187 190];
figure;
fs = 18;
lw = 3;
clf; hold on;
plot(nodes, mlbase_weak ./ min(mlbase_weak), 'r', 'linewidth', lw)
plot(nodes, vw_weak ./ min(vw_weak), 'b', 'linewidth', lw)
%plot(nodes(1:5), matlab_weak ./ min(matlab_weak), 'c', 'linewidth', lw)
plot(nodes, ones(length(nodes),1), 'k--', 'linewidth', lw)
ylabel('relative walltime', 'fontsize', fs);
xlabel('# machines', 'fontsize', fs);
%legend('MLbase', 'VW', 'Matlab', 'Ideal')
legend('MLbase', 'VW', 'Ideal')
xlim([0 max(nodes)]);
ylim([0 10]);
kidsf=get(gcf,'children');
for i=1:length(kidsf),
  kids=get(kidsf(i),'children');
  set(kidsf(i),'fontsize',fs);
  set(kidsf(i),'fontweight', 'bold');
end
keyboard
exportfig(gcf,'weak_scaling_logreg')

%% strong scaling 
nodes = [1 2 4 8 16 32];
mlbase_strong = [718 393 220 131 98 82];
vw_strong = [299 180 155 128 112 97];
optimal = nodes;  
figure;
fs = 18;
lw = 3;
clf; hold on;
plot(nodes, max(mlbase_strong) ./ mlbase_strong, 'r', 'linewidth', lw);
plot(nodes, max(vw_strong) ./ vw_strong, 'b', 'linewidth', lw);
plot(nodes, optimal,'k--', 'linewidth', lw);
legend('MLbase', 'VW', 'Ideal')
%legend('MLbase', 'Ideal')
ylabel('speedup', 'fontsize', fs);
xlabel('# machines', 'fontsize', fs);
xlim([0 max(nodes)]);
kidsf=get(gcf,'children');
for i=1:length(kidsf),
  kids=get(kidsf(i),'children');
  set(kidsf(i),'fontsize',fs);
  set(kidsf(i),'fontweight', 'bold');
end
keyboard
exportfig(gcf,'strong_scaling_logreg')


==> results/matlab_tools/arrow_plot.m <==
% datacoors: A cell array of data points. each cell contains
%            a N by 2 array of x,y coordinates.
% labels   : A cell array of the same length as datacoors denoting the
%            label of the line
% fontsize : rendering font size
% xaxistitle : Title of the X axis
% yaxistitle : Title of the Y axis
% titletext : Title of plot if any
% saveasbasename : Name to save as
% linewidth : rendering line width
%  options data structure:
%     - markers - line properties (instead of the default formatting)
%     - logy - seminlogy plot
%     - noop - does nothing
%     - plotlegend - adds a legend
%     - errplot - plots error bars
%     - extra - cell array of extra plot commands to run (for example line,
%     - monochome - use black/white
%     annotation, etc.) 
%             options.extra{1} = 'line([0.075 0.075],[0.45 0.65],''LineWidth'', 4, ''LineStyle'', '':'')'; 
%             options.extra{2} = 'annotation(''textarrow'',[0.35 0.43],[0.65 0.43],''String'',''Real Value of p'',''FontSize'',16)'; 



function arrow_plot(datacoors,labels, fontsize, ...
    xaxistitle, yaxistitle, titletext, saveasbasename, linewidth, options)
if (nargin < 6)
    error('insufficient arguments');
    return
end
if nargin<=6
    saveasbasename = '';
end
if nargin<=7
    linewidth=3;
end

if (exist('options','var') && isstruct(options)>0 && isfield(options, 'noop'))
   disp('Warning: No Op detected. Aborting.');
   return;
end

if (~exist('options','var') || ~isstruct(options) || ~isfield(options,'markers'))
 formatting = {};
 if (~exist('options','var') || ~isstruct(options) || ~isfield(options,'monochrome'))
     if (length(datacoors{1})<10)
         formatting={'-*k','-*r','-*m','-*b'};
     else
         formatting={'-k','-r','-m','-b'};
     end
 else
     if (length(datacoors{1})<10)
         formatting={'-*k','-.*k',':*k','--*k'};
     else
         formatting={'-k','-.k',':k','--k'};
     end
 end
else 
   formatting = options.markers;
end


if (exist('options','var') && isfield(options,'order'))
     datacoors2 = cell(length(options.order),1);
     labels2 = datacoors2;
     markers2 =formatting;
     for i=1:length(options.order)
         datacoors2{i} = datacoors{options.order(i)}; 
         labels2{i} = labels{options.order(i)}; 
         markers2{i} = formatting{options.order(i)};
     end
     datacoors = datacoors2;
     labels = labels2;
     formatting= markers2;
     %labels = permute(labels, options.order);
     %formatting = permute(formatting, options.order);
end




set(gcf, 'Position',[100,100,800,600]);
clf();
hold all
% set up configuration
legend('boxoff');
set(gca,'box','on');
    
set(gca, 'FontSize', fontsize);
if (length(titletext) > 0)
    title(titletext);
end
if (length(xaxistitle) > 0)
    xlabel(xaxistitle);
end
if (length(yaxistitle) > 0)
    ylabel(yaxistitle);
end
if (exist('options','var') && isstruct(options) && isfield(options,'logy'))
set(gca, 'YScale','log');
end

if (exist('options','var') && isstruct(options) && isfield(options,'logx'))
set(gca, 'XScale','log');
end

if (exist('options','var') && isfield(options,'preextra'))
    for i=1:length(options.extra)
        eval(options.extra{i}); 
    end
end


ctr = 1;
for i = 1:length(datacoors)
    if (numel(datacoors{i}) > 0)
        
        X = datacoors{i}(:,1);
        Y = datacoors{i}(:,2);
        if (exist('options','var') && isstruct(options) && isfield(options,'errplot'))
            if (size(datacoors{i},2) == 3) 
                Z = datacoors{i}(:,3);
                errorbar(X,Y,Z,Z,formatting{mod(ctr - 1,length(formatting))+1},'LineWidth', linewidth,'markersize', 12);
            else
                Zlow = datacoors{i}(:,2);
                Y = datacoors{i}(:,3);
                Zhigh = datacoors{i}(:,4);
                errorbar(X,Y,Zlow,Zhigh,formatting{mod(ctr - 1,length(formatting))+1},'LineWidth', linewidth,'markersize', 12);
            end     
        elseif (exist('options','var') && isfield(options,'logy'))
            semilogy(X,Y,formatting{mod(ctr - 1,length(formatting))+1},'LineWidth', linewidth,'markersize', 12);
        elseif (exist('options','var') && isfield(options,'logx'))
            semilogx(X,Y,formatting{mod(ctr - 1,length(formatting))+1},'LineWidth', linewidth,'markersize', 12);
        elseif (exist('options','var') && isfield(options,'logx') && isfield(options,'logy'))
            loglog(X,Y,formatting{mod(ctr - 1,length(formatting))+1},'LineWidth', linewidth,'markersize', 12);
        else
            plot(X,Y,formatting{mod(ctr - 1,length(formatting))+1},'LineWidth', linewidth,'markersize', 12);
        end
        ctr = ctr + 1;
    end
end
if (exist('labels','var'))
     if (exist('options','var') && isstruct(options) && isfield(options,'plotlegend'))
      % legend(labels);
     end
end

if (exist('options','var') && isfield(options,'extra'))
    for i=1:length(options.extra)
        eval(options.extra{i}); 
    end
end

if (exist('options','var') && isfield(options,'extra_function'))
   options.extra_function();
end

%colormap('gray');

%pause
%axis('tight');


 % if (~exist('logy','var'))
if length(labels) > 0
  place_annotations(datacoors,labels,fontsize);
end
 % end
  
 
if (length(saveasbasename) > 0) 
    disp('Make whatever modifications you need, then press enter')
    pause
    exportfig(gcf, saveasbasename);
end
end


==> results/matlab_tools/batchchangeallfonts.m <==
function batchchangeallfonts(glob, fontsize)
	files=dir(glob);
	for i=1:length(files)
		  filename=files(i).name;
		  
		  f=hgload(filename);
		  changefigfontsize(f,fontsize);
		  disp('Make whatever other changes you need');
		  pause
		  hgsave(f,filename);
		  % change the extension
		  fname=filename;
		  basename=fname(1:length(fname)-4);
		  psname=[basename,'.ps'];
		  pdfname=[basename,'.pdf'];
		  %print(f,'-dpdf', pdfname)
		  hgexport(f,psname);
		  system(['ps2pdf ', psname, '; rm ' psname]);
		  system(['pdfcrop ', pdfname, ' ', pdfname]);
		  close(f);
	end


==> results/matlab_tools/batchreexport.m <==
function batchreexport(glob)
	files=dir(glob);
	for i=1:length(files)
		  filename=files(i).name;
		  
		  f=hgload(filename);
		  hgsave(f,filename);
		  % change the extension
		  fname=filename;
		  basename=fname(1:length(fname)-4);
		  exportfig(f, basename);
		  close(f);
	end


==> results/matlab_tools/changefigfontsize.m <==
function changefigfontsize(figno,fontsize)
    axhandle=get(figno,'CurrentAxes');
    set(get(axhandle,'XLabel'),'FontSize',fontsize);
    set(get(axhandle,'YLabel'),'FontSize',fontsize);
    set(axhandle,'FontSize',fontsize);
    
    annotationobjs=findobj(findobj(allchild(gcf),'Type','axes'),'Type','hggroup');
    for i = 1:length(annotationobjs)
        try
            set(annotationobjs(i),'FontSize',fontsize);
        catch exception
        end
    end
end


==> results/matlab_tools/compilemysql.m <==
mex -I/usr/include/mysql -L/usr/lib/mysql -lmysqlclient mysql.cpp


==> results/matlab_tools/dsxy2figxy.m <==
function varargout = dsxy2figxy(varargin)
% dsxy2figxy -- Transform point or position from axis to figure coords
% Transforms [axx axy] or [xypos] from axes hAx (data) coords into coords
% wrt GCF for placing annotation objects that use figure coords into data
% space. The annotation objects this can be used for are
%    arrow, doublearrow, textarrow
%    ellipses (coordinates must be transformed to [x, y, width, height])
% Note that line, text, and rectangle anno objects already are placed
% on a plot using axes coordinates and must be located within an axes.
% Usage: Compute a position and apply to an annotation, e.g.,
%   [axx axy] = ginput(2);
%   [figx figy] = getaxannopos(gca, axx, axy);
%   har = annotation('textarrow',figx,figy);
%   set(har,'String',['(' num2str(axx(2)) ',' num2str(axy(2)) ')'])

%% Obtain arguments (only limited argument checking is performed).
% Determine if axes handle is specified
if length(varargin{1})== 1 && ishandle(varargin{1}) && ...
  strcmp(get(varargin{1},'type'),'axes') 
 hAx = varargin{1};
 varargin = varargin(2:end);
else
 hAx = gca;
end;
% Parse either a position vector or two 2-D point tuples
if length(varargin)==1 % Must be a 4-element POS vector
 pos = varargin{1};
else
 [x,y] = deal(varargin{:});  % Two tuples (start & end points)
end
%% Get limits
axun = get(hAx,'Units');
set(hAx,'Units','normalized');  % Need normaized units to do the xform
axpos = get(hAx,'Position');
axlim = axis(hAx);              % Get the axis limits [xlim ylim (zlim)]

if strcmp(get(hAx,'Xscale'),'log')
    axlim(1:2)=log10(axlim(1:2));
     x=log10(x); 
end

if strcmp(get(hAx,'Yscale'),'log')
    axlim(3:4)=log10(axlim(3:4));
    y=log10(y);
end 

axwidth = diff(axlim(1:2));
axheight = diff(axlim(3:4));
%% Transform data from figure space to data space
if exist('x','var')     % Transform a and return pair of points
 varargout{1} = (x-axlim(1))*axpos(3)/axwidth + axpos(1);
 varargout{2} = (y-axlim(3))*axpos(4)/axheight + axpos(2);
else                    % Transform and return a position rectangle
 pos(1) = (pos(1)-axlim(1))/axwidth*axpos(3) + axpos(1);
 pos(2) = (pos(2)-axlim(3))/axheight*axpos(4) + axpos(2);
 pos(3) = pos(3)*axpos(3)/axwidth;
 pos(4) = pos(4)*axpos(4)/axheight;
 varargout{1} = pos;
end
%% Restore axes units
set(hAx,'Units',axun)


==> results/matlab_tools/exportfig.m <==
function exportfig(fig, saveasbasename)
    psname=[saveasbasename,'.ps'];
    pdfname=[saveasbasename,'.pdf'];
    hgexport(fig,psname);
    system(['ps2pdf -dAutoRotatePages=/None -dEPSCrop ', psname]);
    system(['pdfcrop ', pdfname, ' ', pdfname]);
    saveas(fig,[saveasbasename,'.fig']);   
end


==> results/matlab_tools/fig2csv.m <==
function fig2csv(figname, csvname)
h = open(figname);
if (exist(csvname,'file'))
    delete(csvname);
end

% output csv file will be of the form
% title  Xlabel Ylabel
% X for line 1 .....
% Y for line 1 .....
% X for line 2 .....
% Y for line 2 .....
% etc

f = fopen(csvname,'w');

% get the figure title and write it to the first cell
title = get(get(gca,'Title'),'String');
% get the xlabels and ylabels
xlabel = get(get(gca,'XLabel'),'String');
ylabel = get(get(gca,'YLabel'),'String');
fprintf(f,'%s,%s,%s\n',csvescape(title),csvescape(xlabel),csvescape(ylabel));

line = get(gca,'Children');
for i = 1:length(line)
    x_line = get(line(i), 'XData');
    y_line = get(line(i), 'YData');
    % make sure x,y are row vectors
    for i = 1:length(x_line)
        fprintf(f, '%f',x_line(i));
        if (i < length(x_line))
            fprintf(f,',');
        end
    end
    fprintf(f,'\n');
    
    for i = 1:length(y_line)
        fprintf(f, '%f',y_line(i));
        if (i < length(y_line))
            fprintf(f,',');
        end
    end
    fprintf(f,'\n');
end
close(h);
end


function s=csvescape(s)
s = strrep(s,'"','""');
s = ['"' s '"'];
end

==> results/matlab_tools/group.m <==
function [chunks, groupname, cuts] = group(M, group_on, aggregate)
% Example Usage:
% grps = group(raw.data, [1,2], [1,2,4]);
% groups together (puts in the same cell) the rows of raw.data that have
% the same values for columns [1,2]. And the data that is put in the cell
% is the values in cols [1,2,4].


%% This is a very powerful function to group large tables
%  Let M be a large table with each row being a record
%  then group on are the columns on which to group the records
%  and aggregate are the columns to retain in the final grouping
%  chunks will be a cell array where each cell contains all the
%  records with groupname and cuts is the count of the items in that
%  group.  
[groupname, junk, ind] = unique(M(:,group_on), 'rows');
clear('junk');
[junk, oind] = sort(ind);
clear('junk');
cuts = hist(ind, min(ind):max(ind))';
chunks = mat2cell(M(oind,aggregate), cuts, length(aggregate));
end

==> results/matlab_tools/itload.m <==
% File:   itload.m
% Brief:  Load an IT++ itfile content to Matlab/Octave workspace
% Author: Tony Ottosson and Adam Piatyszek
%
% Usage: itload("fname.it")
%
% This functions loads all variables from an IT++ file format to the
% Matlab/Octave workspace.
%
% -------------------------------------------------------------------------
%
% IT++ - C++ library of mathematical, signal processing, speech processing,
%        and communications classes and functions
%
% Copyright (C) 1995-2009  (see AUTHORS file for a list of contributors)
%
% This program is free software; you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation; either version 2 of the License, or
% (at your option) any later version.
%
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
% GNU General Public License for more details.
%
% You should have received a copy of the GNU General Public License
% along with this program; if not, write to the Free Software
% Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA
%
% -------------------------------------------------------------------------

function itload(fname)

[fid, err_msg] = fopen(fname, 'rb', 'ieee-le');
if (fid == -1)
  fname = [fname '.it'];
  [fid, err_msg2] = fopen(fname, 'rb', 'ieee-le');
  if (fid == -1)
    error(err_msg);
  end
end

% Check file size
fseek(fid, 0, 'eof');
file_size = ftell(fid);
fseek(fid, 0, 'bof');

% Read "IT++" magic string
[d, n] = fread(fid, 5, 'char');
if (n ~= 5 | d(1:4) ~= [73 84 43 43]')
  error('Not an IT++ file!');
end

% Check the IT++ file version
if (d(5) ~= 3)
  error('Only IT++ file version 3 is supported by this function!');
end

while (1)
  p = ftell(fid); % Save current file position
  [d1, n] = fread(fid, 3, 'uint64'); % Read header, data, and total block sizes
  name = fgetstr(fid); % Read current variable name
  type = fgetstr(fid); % Read current variable type
  fseek(fid, p+d1(1), 'bof'); % Skip header bytes

  if (length(type) == 0) % A deleted entry -> skip it

  % --- bin ---
  elseif (strcmp(type, 'bin'))
    [d, n] = fread(fid, 1, 'char');
    assignin('caller', name, d);
  % --- int8 (char) ---
  elseif (strcmp(type, 'int8'))
    [d, n] = fread(fid, 1, 'int8');
    assignin('caller', name, d);
  % --- int16 (short) ---
  elseif (strcmp(type, 'int16'))
    [d, n] = fread(fid, 1, 'int16');
    assignin('caller', name, d);
  % --- int32 (int) ---
  elseif (strcmp(type, 'int32'))
    [d, n] = fread(fid, 1, 'int32');
    assignin('caller', name, d);
  % --- float32 (float) ---
  elseif (strcmp(type, 'float32'))
    [d, n] = fread(fid, 1, 'float32');
    assignin('caller', name, d);
  % --- float64 (double) ---
  elseif (strcmp(type, 'float64'))
    [d, n] = fread(fid, 1, 'float64');
    assignin('caller', name, d);
  % --- cfloat32 (complex<float>) ---
  elseif (strcmp(type, 'cfloat32'))
    [d, n] = fread(fid, 2, 'float32');
    d = complex(d(1), d(2));
    assignin('caller', name, d);
  % --- cfloat64 (complex<double>) ---
  elseif (strcmp(type, 'cfloat64'))
    [d, n] = fread(fid, 2, 'float64');
    d = complex(d(1), d(2));
    assignin('caller', name, d);

  % --- bvec ---
  elseif (strcmp(type, 'bvec'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'char');
    assignin('caller', name, d);
  % --- svec ---
  elseif (strcmp(type, 'svec'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'int16');
    assignin('caller', name, d);
  % --- ivec ---
  elseif (strcmp(type, 'ivec'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'int32');
    assignin('caller', name, d);
  % --- fvec ---
  elseif (strcmp(type, 'fvec'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'float32');
    assignin('caller', name, d);
  % --- dvec ---
  elseif (strcmp(type, 'dvec'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'float64');
    assignin('caller', name, d);
  % --- fcvec ---
  elseif (strcmp(type, 'fcvec'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size*2, 'float32');
    d = complex(d(1:2:end), d(2:2:end));
    assignin('caller', name, d);
  % --- dcvec ---
  elseif (strcmp(type, 'dcvec'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size*2, 'float64');
    d = complex(d(1:2:end), d(2:2:end));
    assignin('caller', name, d);
  % --- string ---
  elseif (strcmp(type, 'string'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'char');
    d = char(d);
    assignin('caller', name, d);

  % --- bmat ---
  elseif (strcmp(type, 'bmat'))
    [size, n] = fread(fid, 2, 'uint64');
    [d, n] = fread(fid, size', 'char');
    assignin('caller', name, d);
  % --- smat ---
  elseif (strcmp(type, 'smat'))
    [size, n] = fread(fid, 2, 'uint64');
    [d, n] = fread(fid, size', 'int16');
    assignin('caller', name, d);
  % --- imat ---
  elseif (strcmp(type, 'imat'))
    [size, n] = fread(fid, 2, 'uint64');
    [d, n] = fread(fid, size', 'int32');
    assignin('caller', name, d);
  % --- fmat ---
  elseif (strcmp(type, 'fmat'))
    [size, n] = fread(fid, 2, 'uint64');
    [d, n] = fread(fid, size', 'float32');
    assignin('caller', name, d);
  % --- dmat ---
  elseif (strcmp(type, 'dmat'))
    [size, n] = fread(fid, 2, 'uint64');
    [d, n] = fread(fid, size', 'float64');
    assignin('caller', name, d);
  % --- fcmat ---
  elseif (strcmp(type, 'fcmat'))
    [size, n] = fread(fid, 2, 'uint64');
    [d, n] = fread(fid, size(1)*size(2)*2, 'float32');
    d = reshape(complex(d(1:2:end), d(2:2:end)), size(1), size(2));
    assignin('caller', name, d);
  % --- dcmat ---
  elseif (strcmp(type, 'dcmat'))
    [size, n] = fread(fid, 2, 'uint64');
    [d, n] = fread(fid, size(1)*size(2)*2, 'float64');
    d = reshape(complex(d(1:2:end), d(2:2:end)), size(1), size(2));
    assignin('caller', name, d);

  % --- bArray ---
  elseif (strcmp(type, 'bArray'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'char');
    assignin('caller', name, d);
  % --- sArray ---
  elseif (strcmp(type, 'sArray'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'int16');
    assignin('caller', name, d);
  % --- iArray ---
  elseif (strcmp(type, 'iArray'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'int32');
    assignin('caller', name, d);
  % --- fArray ---
  elseif (strcmp(type, 'fArray'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'float32');
    assignin('caller', name, d);
  % --- dArray ---
  elseif (strcmp(type, 'dArray'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size, 'float64');
    assignin('caller', name, d);
  % --- fcArray ---
  elseif (strcmp(type, 'fcArray'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size*2, 'float32');
    d = complex(d(1:2:end), d(2:2:end));
    assignin('caller', name, d);
  % --- dcArray ---
  elseif (strcmp(type, 'dcArray'))
    [size, n] = fread(fid, 1, 'uint64');
    [d, n] = fread(fid, size*2, 'float64');
    d = complex(d(1:2:end), d(2:2:end));
    assignin('caller', name, d);

  % --- bvecArray ---
  elseif (strcmp(type, 'bvecArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 1, 'uint64');
      [d, n] = fread(fid, size2, 'char');
      d2{i} = d;
    end
    assignin('caller', name, d2);
  % --- svecArray ---
  elseif (strcmp(type, 'svecArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 1, 'uint64');
      [d, n] = fread(fid, size2, 'int16');
      d2{i} = d;
    end
    assignin('caller', name, d2);
  % --- ivecArray ---
  elseif (strcmp(type, 'ivecArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 1, 'uint64');
      [d, n] = fread(fid, size2, 'int32');
      d2{i} = d;
    end
    assignin('caller', name, d2);
  % --- vecArray ---
  elseif (strcmp(type, 'vecArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 1, 'uint64');
      [d, n] = fread(fid, size2, 'float64');
      d2{i} = d;
    end
    assignin('caller', name, d2);
  % --- cvecArray ---
  elseif (strcmp(type, 'cvecArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 1, 'uint64');
      [d, n] = fread(fid, size*2, 'float64');
      d2{i} = complex(d(1:2:end), d(2:2:end));
    end
    assignin('caller', name, d2);
  % --- stringArray ---
  elseif (strcmp(type, 'stringArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 1, 'uint64');
      [d, n] = fread(fid, size2, 'char');
      d2{i} = char(d);
    end
    assignin('caller', name, d2);

  % --- bmatArray ---
  elseif (strcmp(type, 'bmatArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 2, 'uint64');
      [d, n] = fread(fid, size2', 'char');
      d2{i} = d;
    end
    assignin('caller', name, d2);
  % --- smatArray ---
  elseif (strcmp(type, 'smatArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 2, 'uint64');
      [d, n] = fread(fid, size2', 'int16');
      d2{i} = d;
    end
    assignin('caller', name, d2);
  % --- imatArray ---
  elseif (strcmp(type, 'imatArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 2, 'uint64');
      [d, n] = fread(fid, size2', 'int32');
      d2{i} = d;
    end
    assignin('caller', name, d2);
  % --- matArray ---
  elseif (strcmp(type, 'matArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 2, 'uint64');
      [d, n] = fread(fid, size2', 'float64');
      d2{i} = d;
    end
    assignin('caller', name, d2);
  % --- cmatArray ---
  elseif (strcmp(type, 'cmatArray'))
    [size, n] = fread(fid, 1, 'uint64');
    clear d2;
    for i=1:size;
      [size2, n] = fread(fid, 2, 'uint64');
      [d, n] = fread(fid, size2(1)*size2(2)*2, 'float64');
      d2{i} = reshape(complex(d(1:2:end), d(2:2:end)), size2(1), size2(2));
    end
    assignin('caller', name, d2);

  % --- else ---
  else
    warning(['Not supported type: ' type]);
  end

  if (p + d1(3) >= file_size)
    break;
  else
    fseek(fid, p+d1(3), 'bof');
  end

end

fclose(fid);



function str = fgetstr(fid)
str = '';
while (1)
  [d, n] = fread(fid, 1, 'char');
  if (d == 0)
    break;
  end
  str = [str char(d)];
end


==> results/matlab_tools/itsave.m <==
% File:   itsave.m
% Brief:  Saves Matlab/Octave workspace variables to an IT++ itfile
% Author: Tony Ottosson and Adam Piatyszek
%
% Usage: itsave("fname.it", var1, [var2], ...)
%
% This function saves a set of Matlab/Octave workspace variables to an IT++
% file format. Currently, only vectors and 2-D matrices can be saved. The
% type of data saved is detected automatically and can be one of the
% following types: bvec, bmat, ivec, imat, vec, mat, cvec, cmat.
%
% -------------------------------------------------------------------------
%
% IT++ - C++ library of mathematical, signal processing, speech processing,
%        and communications classes and functions
%
% Copyright (C) 1995-2009  (see AUTHORS file for a list of contributors)
%
% This program is free software; you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation; either version 2 of the License, or
% (at your option) any later version.
%
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
% GNU General Public License for more details.
%
% You should have received a copy of the GNU General Public License
% along with this program; if not, write to the Free Software
% Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA
%
% -------------------------------------------------------------------------


function itsave(fname, varargin)

if (nargin > 1)
  vars = varargin;
else
  error('Usage: itsave("fname.it", var1, [var2], ...)');
end

nargs = size(vars,2);

% The current file-version of it_file
file_version = 3;

[fid, err_msg] = fopen(fname, 'wb', 'ieee-le');
if (fid == -1)
  error(err_msg);
end

% Write a file header consisting of "IT++" and a char containing the file
% version number
fprintf(fid, 'IT++%c', file_version);

for ai=1:nargs
  if (exist('OCTAVE_VERSION')) % check for octave
      vname = deblank(argn(ai+1,:)); % octave way of getting parameter name
      is_octave=1; %used by function itsizeof to identify octave
  else
      vname = inputname(ai+1); % matlab way of getting parameter name
      is_octave=0; %used by function itsizeof to identify matlab
  end
  v = vars{ai};

  is_scalar = all(size(v) == 1); % true if scalar (for future use)
  is_vector = (sum(size(v) > 1) <= 1); % true if a vector (or a scalar)
  is_intbin = min(min(v == round(v))); % true if integer or binary

  if ( isreal(v) && is_intbin ) % binary or integer type
    if (max(max(v)) == 1 && min(min(v)) == 0) % binary type
      % Calculate sizes
      if (is_vector)
 	hdr_bytes = 3 * itsizeof(uint64(0),is_octave) + size(vname,2)+1 ...
	    + itsizeof('bvec',is_octave)+1 +1;
	data_bytes = itsizeof(uint64(0),is_octave) + itsizeof(char(0),is_octave) * prod(size(v));
      else % a matrix
	hdr_bytes = 3 * itsizeof(uint64(0),is_octave) + size(vname,2)+1 ...
	    + itsizeof('bmat',is_octave)+1 +1;
	data_bytes = 2 * itsizeof(uint64(0),is_octave) + itsizeof(char(0),is_octave) * prod(size(v));
      end
      block_bytes = hdr_bytes + data_bytes;

      % Write header sizes
      fwrite(fid, [hdr_bytes data_bytes block_bytes], 'uint64');
      % Write variable name as string
      fprintf(fid, '%s%c', vname); fwrite(fid, 0, 'char');

      % Write data type string, empty description string and data size
      if (is_vector)
	fprintf(fid, 'bvec'); fwrite(fid, 0, 'char'); fwrite(fid, 0, 'char');
	fwrite(fid, size(v(:),1), 'uint64');
      else % a matrix
	fprintf(fid, 'bmat'); fwrite(fid, 0, 'char'); fwrite(fid, 0, 'char');
	fwrite(fid, size(v), 'uint64');
      end
      % Write data
      fwrite(fid, v, 'char');

    else % integer type
      % Calculate sizes
      if (is_vector)
	hdr_bytes = 3 * itsizeof(uint64(0),is_octave) + size(vname,2)+1 ...
	    + itsizeof('ivec',is_octave)+1 +1;
	data_bytes = itsizeof(uint64(0),is_octave) + itsizeof(int32(0),is_octave) * prod(size(v));
      else % a matrix
	hdr_bytes = 3 * itsizeof(uint64(0),is_octave) + size(vname,2)+1 ...
	    + itsizeof('imat',is_octave)+1 +1;
	data_bytes = 2 * itsizeof(uint64(0),is_octave) + itsizeof(int32(0),is_octave) * prod(size(v));
      end
      block_bytes = hdr_bytes + data_bytes;

      % Write header sizes
      fwrite(fid, [hdr_bytes data_bytes block_bytes], 'uint64');
      % Write variable name as string
      fprintf(fid, '%s%c', vname); fwrite(fid, 0, 'char');

      % Write data type string, empty description string and data size
      if (is_vector)
	fprintf(fid, 'ivec'); fwrite(fid, 0, 'char'); fwrite(fid, 0, 'char');
	fwrite(fid, size(v(:),1), 'uint64');
      else % a matrix
	fprintf(fid, 'imat'); fwrite(fid, 0, 'char'); fwrite(fid, 0, 'char');
	fwrite(fid, size(v), 'uint64');
      end
      % Write data
      fwrite(fid, v, 'int32');
    end % binary or integer

  elseif (isa(v, 'double')) % double precision floating point type
    if (isreal(v)) % Check if real values
      % Calculate sizes
      if (is_vector)
	hdr_bytes = 3 * itsizeof(uint64(0),is_octave) + size(vname,2)+1 ...
	    + itsizeof('dvec',is_octave)+1 + 1;
	data_bytes = itsizeof(uint64(0),is_octave) + itsizeof(double(0),is_octave) * prod(size(v));
      else % a matrix
	hdr_bytes = 3 * itsizeof(uint64(0),is_octave) + size(vname,2)+1 ...
	    + itsizeof('dmat',is_octave)+1 + 1;
	data_bytes = 2 * itsizeof(uint64(0),is_octave) + itsizeof(double(0),is_octave) ...
	    * prod(size(v));
      end
      block_bytes = hdr_bytes + data_bytes;

      % Write a header
      fwrite(fid, [hdr_bytes data_bytes block_bytes], 'uint64');
      % Writes variable name as string
      fprintf(fid, '%s%c', vname); fwrite(fid, 0, 'char');

      if (is_vector)
	fprintf(fid, 'dvec'); fwrite(fid, 0, 'char'); fwrite(fid, 0, 'char');
	fwrite(fid, size(v(:),1), 'uint64');
      else % a matrix
	fprintf(fid, 'dmat'); fwrite(fid, 0, 'char'); fwrite(fid, 0, 'char');
	fwrite(fid, size(v), 'uint64');
      end
      fwrite(fid, v, 'float64');

    else % complex values
      % Calculate sizes
      if (is_vector)
	hdr_bytes = 3 * itsizeof(uint64(0),is_octave) + size(vname,2)+1 ...
	    + itsizeof('dcvec',is_octave)+1 + 1;
	data_bytes = itsizeof(uint64(0),is_octave) + 2 * itsizeof(double(0),is_octave) ...
	    * prod(size(v));
      else % a matrix
	hdr_bytes = 3 * itsizeof(uint64(0),is_octave) + size(vname,2)+1 ...
	    + itsizeof('dcmat',is_octave)+1 + 1;
	data_bytes = 2 * itsizeof(uint64(0),is_octave) + 2 * itsizeof(double(0),is_octave) ...
	    * prod(size(v));
      end
      block_bytes = hdr_bytes + data_bytes;

      % Writes header sizes
      fwrite(fid, [hdr_bytes data_bytes block_bytes], 'uint64');
      % Write variable name as string
      fprintf(fid, '%s', vname);  fwrite(fid, 0, 'char');

      if (is_vector)
	% Write data type string, empty description string and data size
	fprintf(fid, 'dcvec'); fwrite(fid, 0, 'char'); fwrite(fid, 0, 'char');
	fwrite(fid, size(v(:),1), 'uint64');
	% Write data
	for i=1:size(v(:),1)
	  fwrite(fid, real(v(i)), 'float64');
	  fwrite(fid, imag(v(i)), 'float64');
	end
      else % a matrix
        % Write data type string, empty description string and data size
	fprintf(fid, 'dcmat'); fwrite(fid, 0, 'char'); fwrite(fid, 0, 'char');
	fwrite(fid, size(v), 'uint64');
	% Write data
	for j=1:size(v,2)
	  for i=1:size(v,1)
	    fwrite(fid, real(v(i,j)), 'float64');
	    fwrite(fid, imag(v(i,j)), 'float64');
	  end
	end
      end
    end % real or complex
  else
      warning(['Variable ''' vname ''' is neither a vector nor matrix. Not saved.']);
  end

end

fclose(fid);


% sizeof function (like C-style sizeof)
% returns no. bytes used by a variable
function nbytes=itsizeof(in,is_octave)
  if (~is_octave)
    tmp=whos('in');
    nbytes=tmp.bytes;

    % matlab uses 2 bytes by default for char
    % overwrite using 1 byte for file format
    if (ischar(in))
      nbytes=size(in,2);
    end;
  else
    nbytes=sizeof(in);
  end;


==> results/matlab_tools/mysql.cpp <==
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <ctype.h>  //  for toupper() macro in streq()

#ifdef WIN32
#include <windows.h>
#endif

#include <mysql.h>  //  Definitions for MySQL client API
#include <mex.h>    //  Definitions for Matlab API

const bool debug=false;  //  turn on information messages

/**********************************************************************
 **********************************************************************
 *
 * Matlab interface to MySQL server
 * Documentation on how to use is in "mysql.m"
 *  Robert Almgren, 2000-2005; this version January 2005
 *    See http://www.mmf.utoronto.ca/resrchres/mysql/
 *  Various modifications by Chris Rodgers during 2003-2004.
 *
 *  mexFunction()      Entry point from Matlab, presumably as "mysql"
 *   |
 *   +- hostport()     Get host and port number from combined string
 *   |
 *   +- fix_types()    Some datatype fudges for MySQL C API
 *   +- can_convert()  Whether we can convert a MySQL data type to numeric
 *   +- field2num()    Convert a MySQL data string to a Matlab number
 *   |   |
 *   |   +- daynum()   Convert year,month,day to Matlab date number
 *   |   +- typestr()  Translate MySQL data type into a word, for errors
 *   |
 *   +- fancyprint()   Display query result in nice form
 *
 **********************************************************************
 **********************************************************************/

/**********************************************************************
 *
 *  streq( s, t [,n] )   Case-insensitive string comparison
 *    provided locally because Windows does not have strcasecmp()
 *  Max length is finite by default because this is intended only
 *  to compare Matlab arguments, which should be quite short.
 *
 **********************************************************************/

static bool streq( const char *s, const char *t, int n=256 )
{
	while (n>0)  //  n is number of characters remaining to compare
		{ if ( !*s && !*t ) return true;    // simultaneous end of string
		  if ( toupper(*s) != toupper(*t) ) return false;  // incl if 0
		  n--; s++; t++; }
	return true;      // checked n characters and found none unequal
}

/**********************************************************************
 *
 * hostport(s):  Given a host name s, possibly containing a port number
 *    separated by the port separation character (normally ':').
 * Modify the input string by putting a null at the end of
 * the host string, and return the integer of the port number.
 * Return zero in most special cases and error cases.
 * Modified string will not contain the port separation character.
 * Examples:  s="myhost:2515" modifies s to "myhost" and returns 2515.
 *            s="myhost"      leaves s unchanged and returns 0.
 *
 **********************************************************************/

const char portsep = ':';   //  separates host name from port number

static int hostport(char *s)
{
	//   Look for first portsep in s; return 0 if null or can't find
	if ( !s || !( s=strchr(s,portsep) ) ) return 0;

	//  If s points to portsep, then truncate and convert tail
	*s++ = 0;
	return atoi(s);   // Returns zero in most special cases
}

/**********************************************************************
 *
 * typestr(s):  Readable translation of MySQL field type specifier
 *              as listed in   mysql_com.h
 *
 **********************************************************************/

static const char *typestr( enum_field_types t )
{
	switch(t)
		{
		//  These are considered numeric by IS_NUM() macro
		case FIELD_TYPE_DECIMAL:      return "decimal";
		case FIELD_TYPE_TINY:         return "tiny";
		case FIELD_TYPE_SHORT:        return "short";
		case FIELD_TYPE_LONG:         return "long";
		case FIELD_TYPE_FLOAT:        return "float";
		case FIELD_TYPE_DOUBLE:       return "double";
		case FIELD_TYPE_NULL:         return "null";
		case FIELD_TYPE_LONGLONG:     return "longlong";
		case FIELD_TYPE_INT24:        return "int24";
		case FIELD_TYPE_YEAR:         return "year";
		case FIELD_TYPE_TIMESTAMP:    return "timestamp";

		//  These are not considered numeric by IS_NUM()
		case FIELD_TYPE_DATE:         return "date";
		case FIELD_TYPE_TIME:         return "time";
		case FIELD_TYPE_DATETIME:     return "datetime";
		case FIELD_TYPE_NEWDATE:      return "newdate";   // not in manual
		case FIELD_TYPE_ENUM:         return "enum";
		case FIELD_TYPE_SET:          return "set";
		case FIELD_TYPE_TINY_BLOB:    return "tiny_blob";
		case FIELD_TYPE_MEDIUM_BLOB:  return "medium_blob";
		case FIELD_TYPE_LONG_BLOB:    return "long_blob";
		case FIELD_TYPE_BLOB:         return "blob";
		case FIELD_TYPE_VAR_STRING:   return "var_string";
		case FIELD_TYPE_STRING:       return "string";
#if MYSQL_VERSION_ID > 32358 // This version could perhaps go higher.
		case FIELD_TYPE_GEOMETRY:     return "geometry";   // not in manual 4.0
#endif
		default:                      return "unknown";
		}
}

/**********************************************************************
 *
 * fancyprint():  Print a nice display of a query result
 *     We assume the whole output set is already stored in memory,
 *     as from mysql_store_result(), just so that we can get the
 *     number of rows in case we need to clip the printing.
 *     In any case, we make only one pass through the data.
 *
 *     If the number of rows in the result is greater than NROWMAX,
 *     then we print only the first NHEAD and the last NTAIL.
 *     NROWMAX must be greater than NHEAD+NTAIL, normally at least
 *     2 greater to allow the the extra information
 *     lines printed when we clip (ellipses and total lines).
 *
 *     Display null elements as empty
 *
 **********************************************************************/

const char *contstr = "...";  //  representation of missing rows
const int NROWMAX = 50;       //  max number of rows to print w/o clipping
const int NHEAD = 10;         //  number of rows to print at top if we clip
const int NTAIL = 10;         //  number of rows to print at end if we clip

#ifndef WIN32
static int max(int a,int b)  { return (a>=b) ? a : b; }
#endif

static void fancyprint( MYSQL_RES *res )
{
	unsigned long nrow = mysql_num_rows(res);
	unsigned long nfield=mysql_num_fields(res);

	bool clip = ( nrow > NROWMAX );

	MYSQL_FIELD *f = mysql_fetch_fields(res);

	/************************************************************************/
	//  Determine column widths, and format strings for printing

	//  Find the longest entry in each column header,
	//    and over the rows, using MySQL's max_length
	int *len = (int *) mxMalloc( nfield * sizeof(int) );
	{ for ( int j=0 ; j<nfield ; j++ )
		len[j] = max(strlen(f[j].name),f[j].max_length); }

	//  Compare to the continuation string length if we will clip
	if (clip)
		{ int contstrlen = strlen(contstr);
		  for ( int j=0 ; j<nfield ; j++ )  len[j] = max(len[j],contstrlen); }

	//  Construct the format specification for printing the strings
	char **fmt = (char **) mxMalloc( nfield * sizeof(char *) );
	{ for ( int j=0 ; j<nfield ; j++ )
		{ fmt[j] = (char *) mxCalloc( 10, sizeof(char) );
		  sprintf(fmt[j],"  %%-%ds ",len[j]); }}

	/************************************************************************/
	//  Now print the actual data

	mexPrintf("\n");

	//  Column headers
	{ for ( int j=0 ; j<nfield ; j++ )  mexPrintf( fmt[j], f[j].name ); }
	mexPrintf("\n");

	//  Fancy underlines
	{ for ( int j=0 ; j<nfield ; j++ )
		{ mexPrintf(" +");
		  for ( int k=0 ; k<len[j] ; k++ )  mexPrintf("-");
		  mexPrintf("+"); }}
	mexPrintf("\n");

	//  Print the table entries
	if (nrow<=0) mexPrintf("(zero rows in result set)\n");
	else
	{
	if (!clip)    //  print the entire table
		{
		mysql_data_seek(res,0);
		for ( int i=0 ; i<nrow ; i++ )
			{ MYSQL_ROW row = mysql_fetch_row(res);
			  if (!row)
				{ mexPrintf("Printing full table data from row %d\n",i+1);
				  mexErrMsgTxt("Internal error:  Failed to get a row"); }
			  for ( int j=0 ; j<nfield ; j++ )
				mexPrintf( fmt[j], ( row[j] ? row[j] : "" ) );
			  mexPrintf("\n"); }
		}
	else          //  print half at beginning, half at end
		{
		mysql_data_seek(res,0);
		{ for ( int i=0 ; i<NHEAD ; i++ )
			{ MYSQL_ROW row = mysql_fetch_row(res);
			  if (!row)
				{ mexPrintf("Printing head table data from row %d\n",i+1);
				  mexErrMsgTxt("Internal error:  Failed to get a row"); }
			  for ( int j=0 ; j<nfield ; j++ )
				mexPrintf( fmt[j], ( row[j] ? row[j] : "" ) );
			  mexPrintf("\n"); }}
		{ for ( int j=0 ; j<nfield ; j++ ) mexPrintf(fmt[j],contstr); }
		mexPrintf("\n");
		mysql_data_seek( res, nrow - NTAIL );
		{ for ( int i=0 ; i<NTAIL ; i++ )
			{ MYSQL_ROW row = mysql_fetch_row(res);
			  if (!row)
				{ mexPrintf("Printing tail table data from row %d",nrow-NTAIL+i+1);
				  mexErrMsgTxt("Internal error:  Failed to get a row"); }
			  for ( int j=0 ; j<nfield ; j++ )
				mexPrintf( fmt[j], ( row[j] ? row[j] : "" ) );
			  mexPrintf("\n"); }}
		mexPrintf("(%d rows total)\n",nrow);
		}
	}
	mexPrintf("\n");

	// These should be automatically freed when we return to Matlab,
	//  but just in case ...
	mxFree(len);  mxFree(fmt);
}

/**********************************************************************
 *
 * field2num():  Convert field in string format to double number
 *
 **********************************************************************/

const double NaN = mxGetNaN();         //  Matlab NaN for null values
const double secinday = 24.*60.*60.;   //  seconds in one day

//----------------------------------------------
//  year,month,day --> serial date number, based on Matlab's own algorithm

const int cummonday[2][12] =
	{ {  0, 31, 59, 90, 120, 151, 181, 212, 243, 273, 304, 334 },
	  {  0, 31, 60, 91, 121, 152, 182, 213, 244, 274, 305, 335 } };

inline int cl( int y, int n )  { return ((y-1)/n)+1; }  // ceil(y/n)

static int daynum( int yr, int mon, int day )
{
	//  This is exactly Matlab's formula
	int leap = ( !(yr%4) && (yr%100) ) | !(yr%400);
	return 365*yr + cl(yr,4) - cl(yr,100) + cl(yr,400)
	        + cummonday[leap][mon-1] + day;
}

//------------------------------------------------

static bool can_convert( enum_field_types t )
{
	return ( IS_NUM(t)
	   || ( t == FIELD_TYPE_DATE )
	   || ( t == FIELD_TYPE_TIME )
	   || ( t == FIELD_TYPE_DATETIME ) );
}

static double field2num( const char *s, enum_field_types t )
{
	if (!s) return NaN;  // MySQL null -- nothing there

	if ( IS_NUM(t) )
		{
		double val=NaN;
		if ( sscanf(s,"%lf",&val) != 1 )
			{ mexPrintf("Unreadable value \"%s\" of type %s\n",s,typestr(t));
			  return NaN; }
		return val;
		}
	else if ( t == FIELD_TYPE_DATE )
		{
		int yr, mon, day;
		if ( sscanf(s,"%4d-%2d-%2d",&yr,&mon,&day) != 3
		    || yr<1000 || yr>=3000 || mon<1 || mon>12 || day<1 || day>31 )
			{ mexPrintf("Unreadable value \"%s\" of type %s\n",s,typestr(t));
			  return NaN; }
		return (double) daynum(yr,mon,day);
		}
	else if ( t == FIELD_TYPE_TIME )
		{
		int hr, min, sec;
		if ( sscanf(s,"%2d:%2d:%2d",&hr,&min,&sec) != 3
		           || min>60 || sec>60 )
			{ mexPrintf("Unreadable value \"%s\" of type %s\n",s,typestr(t));
			  return NaN; }
		return (sec+60*(min+60*hr))/secinday;
		}
	else if ( t == FIELD_TYPE_DATETIME )
		{
		int yr, mon, day, hr, min, sec;
		if ( sscanf(s,"%4d-%2d-%2d %2d:%2d:%2d",&yr,&mon,&day,&hr,&min,&sec) != 6
		      || yr<1000 || yr>=3000 || mon<1 || mon>12 || day<1 || day>31
		      || min>60 || sec>60 )
			{ mexPrintf("Unreadable value \"%s\" of type %s\n",s,typestr(t));
			  return NaN; }
		return ((double) daynum(yr,mon,day))
		       + ((sec+60*(min+60*hr))/secinday );
		}
	else
		{
		mexPrintf("Tried to convert \"%s\" of type %s to numeric\n",s,typestr(t));
		mexErrMsgTxt("Internal inconsistency");
		}
}

/**********************************************************************
 *
 * fix_types():   I have seen problems with the MySQL C API reporting
 *   types inconsistently. Returned data value from fields of type
 *   "date" or "time" has type set appropriately to DATE, TIME, etc.
 *   However, if any operation is performed on such data, even something
 *   simple like max(), then the result can sometimes be reported as the
 *   generic type STRING. The developers say this is forced by the SQL
 *   standard but to me it seems strange.
 *
 *   This function looks at the actual result data returned. For each
 *   column that is reported as type STRING, we see if we can make a
 *   more precise classification as DATE, TIME, or DATETIME.
 *
 *   For fields of type STRING, we look at the length, then content
 *    length = 8, 9, or 10:  can be time as HH:MM:SS, HHH:MM:SS, or HHHH:MM:SS
 *    length = 10:           can be date in form YYYY:MM:DD
 *    length = 19:           can be datetime in form YYYY:MM:DD HH:MM:SS
 *
 **********************************************************************/

static void fix_types( MYSQL_FIELD *f, MYSQL_RES *res )
{
	if (!res)    //  This should never happen
		mexErrMsgTxt("Internal error:  fix_types called with res=NULL");

	unsigned long nrow=mysql_num_rows(res), nfield=mysql_num_fields(res);
	if (nrow<1) return;  // nothing to look at, nothing to fix

	bool *is_unknown = (bool *) mxMalloc( nfield * sizeof(bool) );
	int n_unknown=0;   //  count number of fields of unknown type
	{ for ( int j=0 ; j<nfield ; j++ )
		{ is_unknown[j] = ( f[j].type==FIELD_TYPE_STRING
		     && ( f[j].length==8 || f[j].length==9 || f[j].length==10
		         || f[j].length==19 ) );
		  if (is_unknown[j])  n_unknown++; }}

	if (debug)
		{ mexPrintf("| Starting types:");
		  for ( int j=0 ; j<nfield ; j++ )
			mexPrintf("  %s(%d)%s", typestr(f[j].type), f[j].length,
			    ( is_unknown[j] ? "?" : "" ) );
		  mexPrintf("\n"); }

	//  Look at successive rows as long as some columns are still unknown
	//  We go through columns only to find the first non-null data value.
	mysql_data_seek(res,0);
	{ for ( int i=0 ; n_unknown>0 && i<nrow ; i++ )
		{
		MYSQL_ROW row = mysql_fetch_row(res);
		if (!row)
			{ mexPrintf("Scanning row %d for type identification\n",i+1);
			  mexErrMsgTxt("Internal error in fix_types():  Failed to get a row"); }

		if (debug)
			{ mexPrintf("|   row[%d]:",i+1);
			  for ( int j=0 ; j<nfield ; j++ )
				mexPrintf("  \"%s\"%s", ( row[j] ? row[j] : "NULL" ),
				      ( is_unknown[j] ? "?" : "" ) );
			  mexPrintf("\n"); }

		//  Look at each field to see if we can extract information
		for ( int j=0 ; j<nfield ; j++ )
			{
			//  If this column is still a mystery, and if there is data here,
			//    then try extracting a date and/or time out of it 
			if ( is_unknown[j] && row[j] )
				{
				int yr, mon, day, hr, min, sec;

				if ( f[j].length==19
				      && sscanf(row[j],"%4d-%2d-%2d %2d:%2d:%2d",
				            &yr,&mon,&day,&hr,&min,&sec) == 6
				      && yr>=1000 && yr<3000 && mon>=1 && mon<=12 && day>=1 && day<=31
				      && min<=60 && sec<=60 )
					f[j].type = FIELD_TYPE_DATETIME;

				else if ( f[j].length==10
				      && sscanf(row[j],"%4d-%2d-%2d",&yr,&mon,&day) == 3
				      && yr>=1000 && yr<3000 && mon>=1 && mon<=12 && day>=1 && day<=31 )
					f[j].type = FIELD_TYPE_DATE;

				else if ( ( f[j].length==8 || f[j].length==9 || f[j].length==10 )
				      && sscanf(row[j],"%d:%2d:%2d",&hr,&min,&sec) == 3
				      && min<=60 && sec<=60 )
					f[j].type = FIELD_TYPE_TIME;

				//  If the tests above failed, then the type is not date or time;
				//  it really is a string of unknown type.
				//  Whether the tests suceeded or failed, it is no longer a mystery.
				is_unknown[j]=false;  n_unknown--;
				}
			}
		}}

	if (debug)
		{ mexPrintf("|   Ending types:");
		  for ( int j=0 ; j<nfield ; j++ )
			mexPrintf("  %s(%d)%s", typestr(f[j].type), f[j].length,
			     ( is_unknown[j] ? "?" : "" ) );
		  mexPrintf("\n"); }

	mxFree(is_unknown);  // should be automatically freed, but still...
}

/*********************************************************************
 *  Static variables that contain connection state
 *
 *  isopen gets set to true when we execute an "open"
 *  goes false when we execute "close" or a ping or status fails
 *   We do not set it to false when a normal query fails;
 *   this might be due to the server having died, but is much
 *   more likely to be caused by an incorrect query.
 */

typedef MYSQL *mp;
class conninfo {
public:
	mp   conn;     //  MySQL connection information structure
	bool isopen;   //  whether we believe that connection is open
	conninfo()  { conn=NULL;  isopen=false; }
};

const int MAXCONN = 10;

//  List of connection information
static conninfo c[MAXCONN];

//  Stack for most recently used handles:  prevcid[ncid-1] is the most
//  recent and   prevcid[0], ..., prevcid[ncid-1]  is the list.
//  The elements of this list should always be precisely the set
//   of c[] that have  isopen==true.
//  Function stackdelete deletes a particular cid from this list,
//    which of course requires us to find it first. The deletion
//    requires some copying in the case  j < ncid-1.
static int ncid=0, prevcid[MAXCONN];
static void stackprint()
{
	mexPrintf("| Stack is [");
	for ( int j=0 ; j<ncid ; j++ ) mexPrintf(" %d",prevcid[j]);
	mexPrintf(" ]\n");
}
static void stackdelete(int cid)
{
	//  Locate  j = index of cid in prevcid[]
	//  Search downward since commonly cid will be the last element
	int j=ncid-1; while ( j>=0 && prevcid[j]!=cid ) j--;
	if ( j<0 || j>=ncid ) return;

	for ( int i=j+1 ; i<ncid ; i++ ) prevcid[i-1] = prevcid[i];
	ncid--;
}

/*********************************************************************/

static void showusage()
{
	mexPrintf("Usage:  %s( [dbHandle], command, [ host, user, password ] )\n",
		mexFunctionName());
}

static double *setScalarReturn( int nlhs, mxArray *plhs[], double value )
{
	if (nlhs<1) return NULL;
	if (!( plhs[0] = mxCreateDoubleMatrix(1,1,mxREAL) ))
		mexErrMsgTxt("Unable to create matrix for output");
	*mxGetPr(plhs[0]) = value;
	return mxGetPr(plhs[0]);
}

extern "C" void mexFunction(int nlhs, mxArray *plhs[],
      int nrhs, const mxArray *prhs[]);

void mexFunction(int nlhs, mxArray *plhs[],
      int nrhs, const mxArray *prhs[])
{
	int cid=-1;  // Handle of the current connection (invalid until we identify)
	int jarg=0;  // Number of first string arg: becomes 1 if id is specified

	/*********************************************************************/
	// Parse the first argument to see if it is a specific database handle
	if ( nrhs>0 && mxIsNumeric(prhs[0]) )
		{ if ( mxGetM(prhs[0])!=1 || mxGetN(prhs[0])!=1 )
			{ showusage();
			  mexPrintf("First argument is array %d x %d, but it should be a scalar\n",
			      mxGetM(prhs[0]),mxGetN(prhs[0]) );
			  mexErrMsgTxt("Invalid connection handle"); }
		  double xid = *mxGetPr(prhs[0]);
		  cid = int(xid);
		  if ( double(cid)!=xid || cid<0 || cid>=MAXCONN )
			{ showusage();
			  mexPrintf("dbHandle = %g -- Must be integer between 0 and %d\n",
			      xid,MAXCONN-1);
			  mexErrMsgTxt("Invalid connection handle"); }
		  jarg = 1;
		  if (debug) mexPrintf("| Explicit  cid = %d\n",cid); }

	/*********************************************************************/
	//  Check that the remaining arguments are all character strings
	{ for ( int j=jarg ; j<nrhs ; j++ )
		{ if (!mxIsChar(prhs[j]))
			{ showusage();
			  mexErrMsgTxt("All args must be strings, except dbHandle"); }}}

	/*********************************************************************/
	//  Identify what action he wants to do

	enum querytype { OPEN, CLOSE, CLOSEALL, USENAMED, USE,
	                     STATUS, STATSALL, QUOTE, CMD } q;
	char *query = NULL;

	if (nrhs<=jarg)   q = STATSALL;
	else
		{ query = mxArrayToString(prhs[jarg]);
		  if (streq(query,"open"))          q = OPEN;
		  else if (streq(query,"close"))    q = CLOSE;
		  else if (streq(query,"closeall")) q = CLOSEALL;
		  else if (streq(query,"use"))      q = USENAMED;
		  else if (streq(query,"use",3))    q = USE;
		  else if (streq(query,"status"))   q = STATUS;
		  else if (streq(query,"quote"))    q = QUOTE;
		  else q = CMD; }

	if (debug)
		{ switch(q)
			{ case OPEN:     mexPrintf("| q = OPEN\n");     break;
			  case CLOSE:    mexPrintf("| q = CLOSE\n");    break;
			  case CLOSEALL: mexPrintf("| q = CLOSEALL\n"); break;
			  case USENAMED: mexPrintf("| q = USENAMED\n"); break;
			  case USE:      mexPrintf("| q = USE\n");      break;
			  case STATUS:   mexPrintf("| q = STATUS\n");   break;
			  case STATSALL: mexPrintf("| q = STATSALL\n"); break;
			  case QUOTE:    mexPrintf("| q = QUOTE\n");    break;
			  case CMD:      mexPrintf("| q = CMD\n");      break;
			                 mexPrintf("| q = ??\n");              }}

	/*********************************************************************/
	//  If he did not specify the handle, choose the appropriate one
	//  If there are no previous connections, then we will still have
	//     cid=-1, and this will be handled in the appropriate place.
	if (jarg==0)
		{
		if (q==OPEN)
			{ for ( cid=0 ; cid<MAXCONN & c[cid].isopen ; cid++ );
			  if (cid>=MAXCONN) mexErrMsgTxt("Can\'t find free handle"); }
		else if (ncid>0)
			cid=prevcid[ncid-1];
		}

	if (debug) mexPrintf("| cid = %d\n",cid);

	//  Shorthand notation so we don't need to write c[cid]...
	//  These values must not be used if  cid<0
	mp dummyconn;     mp &conn = (cid>=0) ? c[cid].conn : dummyconn;
	bool dummyisopen; bool &isopen = (cid>=0) ? c[cid].isopen : dummyisopen;

	if (q==OPEN)
		{
		if (cid<0)
			{ mexPrintf("cid = %d !\n",cid);
			  mexErrMsgTxt("Internal code error\n"); }
		//  Close connection if it is open
		if (isopen)
			{ mexWarnMsgIdAndTxt("mysql:ConnectionAlreadyOpen",
			    "Connection %d has been closed and overwritten",cid);
			  mysql_close(conn);
			  conn=NULL;  isopen=false;  stackdelete(cid); }

		//  Extract information from input arguments
		char *host=NULL;   if (nrhs>=jarg+2)  host = mxArrayToString(prhs[jarg+1]);
		char *user=NULL;   if (nrhs>=jarg+3)  user = mxArrayToString(prhs[jarg+2]);
		char *pass=NULL;   if (nrhs>=jarg+4)  pass = mxArrayToString(prhs[jarg+3]);
		int port = hostport(host);  // returns zero if there is no port

		if (nlhs<1)
			{ mexPrintf("Connecting to  host=%s", (host) ? host : "localhost" );
			  if (port) mexPrintf("  port=%d",port);
			  if (user) mexPrintf("  user=%s",user);
			  if (pass) mexPrintf("  password=%s",pass);
			  mexPrintf("\n"); }

		//  Establish and test the connection
		//  If this fails, then conn is still set, but isopen stays false
		if (!(conn=mysql_init(conn)))
			mexErrMsgTxt("Couldn\'t initialize MySQL connection object");
		if (!mysql_real_connect( conn, host, user, pass, NULL,port,NULL,0 ))
			mexErrMsgTxt(mysql_error(conn));
		const char *c=mysql_stat(conn);
		if (c)  { if (nlhs<1) mexPrintf("%s\n",c); }
		else    mexErrMsgTxt(mysql_error(conn));

		isopen=true;
		ncid++;
		if (ncid>MAXCONN)
			{ mexPrintf("ncid = %d ?\n",ncid);
			  mexErrMsgTxt("Internal logic error\n"); }
		prevcid[ncid-1] = cid;

		if (debug) stackprint();

		//  Now we are OK -- return the connection handle opened.
		setScalarReturn(nlhs,plhs,cid);
		}

	else if (q==CLOSE)
		{
		if ( cid>=0 && isopen )
			{ if (debug) mexPrintf("| Closing %d\n",cid);
			  mysql_close(conn);
			  conn = NULL; isopen=false;  stackdelete(cid); }
		if (debug) stackprint();
		}

	else if (q==CLOSEALL)
		{ while (ncid>0)
			{ if (debug) stackprint();
			  cid = prevcid[ncid-1];
			  if (debug) mexPrintf("| Closing %d\n",cid);
			  if (!(c[cid].isopen))
				{ mexPrintf("Connection %d is not marked open!\n",cid);
				  mexErrMsgTxt("Internal logic error"); }
			  mysql_close(c[cid].conn);
			  c[cid].conn=NULL;  c[cid].isopen=false;  ncid--; }}

	else if ( q==USE || q==USENAMED )
		{
		if ( cid<0 || !isopen ) mexErrMsgTxt("Not connected");
		if (mysql_ping(conn))
			{ stackdelete(cid);  isopen=false;
			  mexPrintf(mysql_error(conn));
			  mexPrintf("\nClosing connection %d\n",cid);
			  mexErrMsgTxt("Use command failed"); }
		char *db=NULL;
		if (q==USENAMED)
			{ if (nrhs>=2) db=mxArrayToString(prhs[jarg+1]);
			  else         mexErrMsgTxt("Must specify a database to use"); }
		else
			{ db = query + 3;
			  while ( *db==' ' || *db=='\t' ) db++; }
		if (mysql_select_db(conn,db))  mexErrMsgTxt(mysql_error(conn));
		if (nlhs<1) mexPrintf("Current database is \"%s\"\n",db); 
		else        setScalarReturn(nlhs,plhs,1.);
		}

	else if (q==STATUS)
		{
		if (nlhs<1)  //  He wants a report
			{ // print connection handle only if multiple connections
			  char idstr[10];  idstr[0]=0;
			  if ( cid>=0 && ncid>1 )  sprintf(idstr,"(%d) ",cid);
			  if ( cid<0 || !isopen )
			   { mexPrintf("%sNot connected\n",idstr,cid);  return; }
			  if (mysql_ping(conn))
				{ mexErrMsgTxt(mysql_error(conn)); }
			  mexPrintf("%s%-30s   Server version %s\n",
			    idstr, mysql_get_host_info(conn), mysql_get_server_info(conn) ); }
		else         //  He wants a return value for this connection
			{ double *pr=setScalarReturn(nlhs,plhs,0.);
			  if ( cid<0 || !isopen ) { *pr=1.; return; }
			  if (mysql_ping(conn))   { *pr=2.; return; }}
		}

	else if (q==STATSALL)
		{
		if (debug) stackprint();
		if (ncid==0)      mexPrintf("No connections open\n");
		else if (ncid==1) mexPrintf("1 connection open\n");
		else              mexPrintf("%d connections open\n",ncid);
		for ( int j=0 ; j<ncid ; j++ )
			{ cid = prevcid[j];
			  if (mysql_ping(c[cid].conn))
				  mexPrintf("%2d:  %s\n",cid,mysql_error(conn));
			  else
				  mexPrintf("%2d:  %-30s   Server version %s\n",
				        cid, mysql_get_host_info(c[cid].conn),
				        mysql_get_server_info(c[cid].conn) ); }
		}

	// Quote the second string argument and return it (Chris Rodgers)
	else if (q==QUOTE)
		{
		if ((nrhs-jarg)!=2)
			mexErrMsgTxt("mysql('quote','string_to_quote') takes two string arguments!");

		//  Check that we have a valid connection
		if ( cid<0 || !isopen ) mexErrMsgTxt("No connection open");
		if (mysql_ping(conn))
			{ stackdelete(cid);  isopen=false;
			  mexErrMsgTxt(mysql_error(conn)); }

		const mxArray *a = prhs[jarg+1];
		int llen = mxGetM(a)*mxGetN(a)*sizeof(mxChar);
		char *from = (char *) mxCalloc(llen+1,sizeof(char));
		if (mxGetString(a,from,llen)) mexErrMsgTxt("Can\'t copy string");
		int l = strlen(from);

		/* Allocate memory for input and output strings. */
		char *to = (char*) mxCalloc( llen*2+3, sizeof(char));

		/* Call the C subroutine. */
		to[0] = '\'';
		int n = mysql_real_escape_string( conn, to+1, from, l );
		to[n+1] = '\'';

		/* Set C-style string output_buf to MATLAB mexFunction output*/
		plhs[0] = mxCreateString(to);

		mxFree(from);  mxFree(to);  // just in case Matlab forgets
		}

	else if (q==CMD)
		{
		//  Check that we have a valid connection
		if ( cid<0 || !isopen ) mexErrMsgTxt("No connection open");
		if (mysql_ping(conn))
			{ stackdelete(cid);  isopen=false;
			  mexPrintf(mysql_error(conn));
			  mexPrintf("Closing connection %d\n",cid);
			  mexErrMsgTxt("Query failed"); }

		//  Execute the query (data stays on server)
		if (mysql_query(conn,query))  mexErrMsgTxt(mysql_error(conn));

		//  Download the data from server into our memory
		//     We need to be careful to deallocate res before returning.
		//  Matlab's allocation routines return instantly if there is not
		//  enough free space, without giving us time to dealloc res.
		//  This is a potential memory leak but I don't see how to fix it.
		MYSQL_RES *res = mysql_store_result(conn);

		//  As recommended in Paul DuBois' MySQL book (New Riders, 1999):
		//  A NULL result set after the query can indicate either
		//    (1) the query was an INSERT, DELETE, REPLACE, or UPDATE, that
		//        affect rows in the table but do not return a result set; or
		//    (2) an error, if the query was a SELECT, SHOW, or EXPLAIN
		//        that should return a result set but didn't.
		//  Distinguish between the two by checking mysql_field_count()
		//  We return in either case, either correctly or with an error
		if (!res)
			{
			if (!mysql_field_count(conn))
				{ unsigned long nrows=mysql_affected_rows(conn);
				  if (nlhs<1)
					{ mexPrintf("%u rows affected\n",nrows);
					  return; }
				  else
					{ setScalarReturn(nlhs,plhs,nrows);
					  return; }}
			else
				  mexErrMsgTxt(mysql_error(conn));
			}

		unsigned long nrow=mysql_num_rows(res), nfield=mysql_num_fields(res);

		//  If he didn't ask for any output (nlhs=0),
		//       then display the output and return
		if ( nlhs<1 )
			{ fancyprint(res);
			  mysql_free_result(res);
			  return; }

		//  If we are here, he wants output
		//  He must give exactly the right number of output arguments
		if ( nlhs != nfield )
			{ mysql_free_result(res);
			  mexPrintf("You specified %d output arguments, "
			         "and got %d columns of data\n",nlhs,nfield);
			  mexErrMsgTxt("Must give one output argument for each column"); }

		//  Fix the column types to fix MySQL C API sloppiness
		MYSQL_FIELD *f = mysql_fetch_fields(res);
		fix_types( f, res );

		//  Create the Matlab arrays for output
		double **pr = (double **) mxMalloc( nfield * sizeof(double *) );
		{ for ( int j=0 ; j<nfield ; j++ )
			{ if ( can_convert(f[j].type) )
				{ if (!( plhs[j] = mxCreateDoubleMatrix( nrow, 1, mxREAL ) ))
					{ mysql_free_result(res);
					  mexErrMsgTxt("Unable to create numeric matrix for output"); }
				  pr[j] = mxGetPr(plhs[j]); }
			  else
				{ if (!( plhs[j] = mxCreateCellMatrix( nrow, 1 ) ))
					{ mysql_free_result(res);
					  mexErrMsgTxt("Unable to create cell matrix for output"); }
				  pr[j] = NULL; }}}

		//  Load the data into the cells
		mysql_data_seek(res,0);
		{ for ( int i=0 ; i<nrow ; i++ )
			{ MYSQL_ROW row = mysql_fetch_row(res);
			  if (!row)
				{ mexPrintf("Scanning row %d for data extraction\n",i+1);
				  mexErrMsgTxt("Internal error:  Failed to get a row"); }
			  for ( int j=0 ; j<nfield ; j++ )
				{ if (can_convert(f[j].type))
					{ pr[j][i] = field2num(row[j],f[j].type); }
				  else
					{ mxArray *c = mxCreateString(row[j]);
					  mxSetCell(plhs[j],i,c); }}}}
		mysql_free_result(res);
		}
	else
		{ mexPrintf("Unknown query type q = %d\n",q);
		  mexErrMsgTxt("Internal code error"); }
}


==> results/matlab_tools/mysql.m <==
% MYSQL - Interact with a MySQL database server
%
%   If no output arguments are given on the left, then display results.
%   If arguments are given, then return requested data silently.
%
%   mysql( 'open', host, user, password )
%      Open a connection with specified parameters, or defaults if none
%            host:  default is local host. Use colon for port number
%            user:  default is Unix login name.
%        password:  default says connect without password.
%
%       Examples: mysql('open','arkiv')     %  connect on default port
%                 mysql('open','arkiv:2215')
%
%   If successful, open returns the new connection handle.
%   If unsuccessful, it throws an error and returns nothing.
%
%   mysql('close')
%      Close the current connection
%
%   mysql('use',db)  or   mysql('use db')
%      Set the current database to db   Example:  mysql('use cme')
%
%   mysql('status')
%      Display information about the connection and the server.
%      Return    0  if connection is open and functioning
%                1  if connection is closed
%                2  if should be open but we cannot ping the server
%
%   mysql( query )
%      Send the given query or command to the MySQL server
%
%      If arguments are given on the left, then each argument
%          is set to the column of the returned query.
%      Dates and times in result are converted to Matlab format:
%          dates are serial day number, and times are fraction of day.
%      String variables are returned as cell arrays.
%
%      Example:
%      [ t, p ] = mysql('select time,price,askbid from cme.sp
%                  where date="1997-04-30" and expir like "1997-06-%"');
%         (but be sure to put quoted text all on one input line)
%      Returns time and price for trades on the June 1997 contract
%      that occured on April 30, 1997.
%
%   All string comparisons are case-insensitive
%
%   Multiple connections:  The program can maintain up to 10
%   independent connections. Any command may be preceded by a
%   connection handle -- an integer from 0 to 9 -- to apply the
%   command to that connection.
%   Example:
%      mysql(5,'open','host2')  %  connection 5 to host 2
%      mysql                    %  status of all connections
%
%   If no connection handle is given then
%      an OPEN statement will find an unused handle
%          and return the value
%      any other statement will use the most recently
%          used handle. When the current connection is closed,
%          "most recent" reverts to its previous value.
%
%   This permits nested constructions of the form
%
%      mysql('open','data1',...)
%      mysql('use something')
%      mysql('do something')
%
%          perhaps inside another .m file
%            mysql('open','data2',...)
%             ...
%            mysql('close')
%
%      mysql('do something else to data1')
%      mysql('close')
%
%   The special command 'closeall' closes all open connections
%   The special case 'mysql' or 'mysql()' with no arguments
%      shows status of all open connections (returns nothing).


==> results/matlab_tools/place_annotations.m <==
function place_annotations(datacoors,labels, fontsize)
selectedlabels = [];
% convert labels to absolute coordinates
numlines = 0;
for i=1:length(datacoors)
    if (numel(datacoors{i}) > 0)
        coords = datacoors{i}(:,1:2);
        [numpoints,b]=size(coords);
        for j=1:numpoints
            [x,y] = dsxy2figxy(gca,coords(j,1),coords(j,2));
            coords(j,:) =[x,y];
        end
        datacoors{i}=coords;
        numlines = numlines+1;
    end
end

% this is just a counter, you can click on any label
for ctr = 1:numlines
    disp('Click graph to place arrow; first tail, then head:')
    [axx axy] = ginput(2);      % Returns list of x, list of y in data space
    % search for the nearest coordinate in datacoor
    [arrowx,arrowy] = dsxy2figxy(gca, axx,axy);
    bestlabel = 1;
    bestpos = [];
    bestdist = 100000;
    arrowhitpos=[arrowx(2),arrowy(2)];
    for i=1:length(datacoors)
        if (numel(datacoors{i}) > 0)
            if (~ismember(i,selectedlabels))
                coords = datacoors{i};
    %            size(coords)
                [numpoints,b]=size(coords);
                for j=1:(numpoints-1)
                    [d,isc] = NormDistToLine(coords(j,:),coords(j+1,:),arrowhitpos);
    %                d= norm(coords(j,:) - arrowhitpos);
                    if (d < bestdist)
                        d
                        isc
                        bestlabel = i;
                        bestpos = isc;
                        bestdist = d;
                    end
                end
            end
        end
    end
    selectedlabels=[selectedlabels,bestlabel];
    arrowx(2) = bestpos(1);
    arrowy(2) = bestpos(2);
    har = annotation('textarrow',arrowx,arrowy);
    set(har,'String',labels{bestlabel},'Fontsize',fontsize);
end

end


function [dist,isc] = NormDistToLine(linestart,lineend,pos)
    v1 = pos-linestart;
    v2 = (lineend-linestart);
    v2length= sqrt(sum(v2.*v2));
    d = sum(v1.*v2) / v2length;
%    d
    dist = sqrt(sum(v1.*v1) -d*d);
    isc = linestart + d * v2/v2length;
    % 1.2 put slack on the position
    if (d<0 || d>v2length) 
        % doesn't project onto line
        dist = 10000000;
    end
        
end

==> results/matlab_tools/save_current_figure.m <==
function save_current_figure(basename)
    exportfig(gcf, basename)
end


==> results/matlab_tools/set_mac_env.m <==
setenv('PATH', [getenv('PATH') ':/usr/local/bin:/usr/texbin'])



